Step scaling with gradient flow and finite temperature

We combine gradient flow, step-scaling, and finite-temperature boundary conditions to scale-set 2+1+1 flavor QCD lattices with physical HISQ quarks at multiple spacings down to a=0.01378 fm, such that they represent the same temperature at the percent level and the same quark mass to a few percent. This preparatory work will allow the evaluation and continuum extrapolation of the topological susceptibility at up to 1 GeV temperatures with good control over quark-mass effects.

==> anc/figure2.py <==
import numpy as np
from matplotlib import pyplot as plt 

def R_trunc(x,n):
	summand = 1
	for i in range(1,n+1):
		summand += 2*np.exp(-8*np.pi**2*i**2*x)		
	return np.sqrt(8*np.pi*x)*summand
	
if __name__ == "__main__":
	plt.rc('text', usetex=True)
	plt.rc('font', family='serif')
	plt.figure( figsize = (5.2,3.5), dpi = 100)
	plt.plot(np.linspace(0,0.1,10000),[R_trunc(x,30) for x in np.linspace(0.0001,0.1,10000)])
	plt.ylim([0,1.6])
	plt.xlabel("$ t_f T^2$")
	plt.ylabel("$R(t_f T^2)$")
	plt.xlabel("$ t_f T^2$")
	plt.ylabel("$R(t_f T^2)$")
	plt.show()
	


==> anc/figure3.py <==
import numpy as np
import matplotlib.pyplot as plt


B1_x = [0.0,0.05,0.1,0.15000000000000002,0.2,0.25,0.30000000000000004,0.35000000000000003,0.4,0.45,0.5,0.55,0.6000000000000001,0.65,0.7000000000000001,0.75,0.8,0.8500000000000001,0.9,0.9500000000000001,1.0,1.05,1.1,1.1500000000000001,1.2000000000000002,1.25,1.3,1.35,1.4000000000000001,1.4500000000000002,1.5,1.55,1.6,1.6500000000000001,1.7000000000000002,1.75,1.8,1.85,1.9000000000000001,1.9500000000000002,2.0,2.0500000000000003,2.1,2.15,2.2,2.25,2.3000000000000003,2.35,2.4000000000000004,2.45,2.5]

B1_y = [0.0,0.33044575081234534,0.8802101800354687,1.3271961957872047,1.6284708197299556,1.8213456577872604,1.945778220145488,2.0292159172517508,2.0883196243243303,2.132798548298194,2.16826633599215,2.197994716408588,2.2239228513849283,2.247226085006329,2.2686357236636354,2.2886201759316,2.3074888852733566,2.325452936855525,2.342661059938684,2.359221452703468,2.375215302589263,2.390705354591525,2.4057414694743846,2.4203643146840967,2.4346078718074997,2.4485011770931733,2.4620695535146244,2.475335497971437,2.4883193293352774,2.501039667128297,2.513513787937673,2.525757892075304,2.5377873034159224,2.5496166189343206,2.5612598200756223,2.572730355026293,2.58404119876303,2.595204896159431,2.6062335922414483,2.6171390527828846,2.627932677739335,2.63862550947969,2.6492282373484923,2.6597511997552723,2.670204384716958,2.6805974295636124,2.6909396203442855,2.7012398913309865,2.7115068249075147,2.721748652041864,2.7319732534705468]

B1_err = [0.0,1.2106135744515796e-05,4.301834769635994e-05,8.208920107437409e-05,0.00012258134385834802,0.00016235741169753396,0.00020137797776008902,0.00024013163198978034,0.00027906291611246037,0.000318452555693993,0.0003584429112620932,0.00039908872124841686,0.0004403975619771264,0.0004823550630390927,0.000524938470692008,0.0005681230445010028,0.0006118846191600692,0.0006562003704229528,0.0007010488808899364,0.0007464100232399386,0.0007922648636519234,0.0008385956354930215,0.0008853857705679325,0.0009326199575240128,0.000980284199018542,0.0010283658480251486,0.0010768536130059006,0.0011257375292245218,0.0011750088986659274,0.0012246602040382904,0.0012746850036924936,0.0013250778144599843,0.0013758339888755554,0.0014269495923101326,0.0014784212844351908,0.0015302462083310552,0.0015824218895437937,0.001634946146477583,0.00168781701280207,0.0017410326719380586,0.0017945914032542279,0.0018484915392635761,0.0019027314329132584,0.0019573094338965055,0.0020122238728783348,0.0020674730524885146,0.002123055243997979,0.002178968688616119,0.0022352116024542713,0.0022917821842732117,0.0023486786252480286]

B2_y = [0.0,0.32024460875302574,0.8469675497772525,1.2705954996650437,1.5535069776950696,1.7331175201527702,1.8480349564221223,1.9244316147583742,1.9780744318189099,2.018104730591258,2.0497876589253723,2.076182338023284,2.0990969614060004,2.1196246025502528,2.1384435039050023,2.1559867590082606,2.172539480126288,2.18829536303898,2.203390230353144,2.2179223244193396,2.231964845753659,2.2455738717482485,2.2587934712776407,2.2716590840007025,2.284199804311582,2.296439959898618,2.3084002268327772,2.320098434012473,2.331550155273446,2.3427691535458286,2.353767719968109,2.364556937048809,2.3751468859262217,2.385546811768269,2.3957652573005115,2.4058101716754776,2.4156889999713527,2.4254087572550445,2.4349760901822712,2.44439732841419,2.4536785276253417,2.462825505505441,2.471843871879777,2.4807390538629073,2.4895163167992584,2.4981807816191854,2.506737439140037,2.5151911617626515,2.5235467129492055,2.531808754815099,2.539981854122884]

B2_err = [0.0,1.6290083801891616e-05,5.734669462656505e-05,0.0001095350241777987,0.00016447859279081429,0.00021885447509423993,0.00027176605742401633,0.00032330383550036165,0.00037389672768281014,0.00042401915948192645,0.00047407338038648326,0.0005243589807219758,0.0005750803870662264,0.0006263665211038436,0.0006782910330630841,0.0007308890681200049,0.0007841699092014733,0.0008381260533449109,0.0008927395391870418,0.0009479862635575822,0.001003838865747977,0.0010602686087932622,0.0011172465693917923,0.0011747443602276772,0.0012327345439008255,0.0012911908502524858,0.0013500882740617637,0.001409403104701661,0.001469112920978297,0.0015291965714634844,0.0015896341516910013,0.0016504069837248651,0.001711497599906926,0.00177288973044648,0.0018345682934584667,0.0018965193856534156,0.0019587302719526944,0.002021189372545241,0.0020838862463093866,0.0021468115699112347,0.002209957112258713,0.002273315704318169,0.0023368812045484275,0.0024006484603829132,0.0024646132663333825,0.002528772319338558,0.002593123172028425,0.002657664184557483,0.0027223944756296237,0.0027873138732950166,0.002852422866031405]





plt.errorbar(B1_x, B1_y, yerr=B1_err,ls='',marker='.',ms=10,color= 'b', label=r"Lattice B1" )
plt.errorbar(B1_x, B2_y, yerr=B2_err,ls='',marker='.',ms=10,color= 'g', label=r"Lattice B2" )
plt.ylabel(r"$g^2_{\mathrm{flow}}(\tau_f/a^2)$",size=20)
plt.xlabel(r"$\tau_f/a^2$",size=20)
plt.legend(loc=2,prop={'size':16}, numpoints=1, fancybox=True,framealpha=0.4)

plt.ylim([1.5,3.0])
plt.show()


==> anc/figure4left.py <==
import matplotlib.pyplot as plt


xaxis = [0.0,0.00025,0.0005,0.0007500000000000001,0.001,0.00125,0.0015000000000000002,0.0017500000000000003,0.002,0.0022500000000000003,0.0025,0.0027500000000000003,0.0030000000000000005,0.0032500000000000003,0.0035000000000000005,0.00375,0.004,0.00425,0.0045000000000000005,0.004750000000000001,0.005,0.00525,0.0055000000000000005,0.005750000000000001,0.006000000000000001,0.00625,0.006500000000000001,0.006750000000000001,0.007000000000000001,0.007250000000000001,0.0075,0.00775,0.008,0.00825,0.0085,0.00875,0.009000000000000001,0.009250000000000001,0.009500000000000001,0.009750000000000002,0.01,0.010250000000000002,0.0105,0.01075,0.011000000000000001,0.01125,0.011500000000000002,0.01175,0.012000000000000002,0.01225,0.0125,0.012750000000000001,0.013000000000000001,0.013250000000000001,0.013500000000000002,0.01375,0.014000000000000002,0.01425,0.014500000000000002,0.014750000000000001,0.015,0.015250000000000001,0.0155,0.01575,0.016,0.01625,0.0165,0.01675,0.017,0.01725,0.0175,0.017750000000000002,0.018000000000000002,0.018250000000000002,0.018500000000000003,0.01875,0.019000000000000003,0.01925,0.019500000000000003,0.01975,0.02,0.02025,0.020500000000000004,0.02075,0.021,0.02125,0.0215,0.021750000000000002,0.022000000000000002,0.022250000000000002,0.0225,0.02275,0.023000000000000003,0.023250000000000003,0.0235,0.02375,0.024000000000000004,0.024250000000000004,0.0245,0.02475,0.025,0.025250000000000005,0.025500000000000002,0.025750000000000002,0.026000000000000002,0.02625,0.026500000000000003,0.026750000000000003,0.027000000000000003,0.02725,0.0275,0.027750000000000004,0.028000000000000004,0.02825,0.0285,0.02875,0.029000000000000005,0.02925,0.029500000000000002,0.029750000000000002,0.03,0.030250000000000003,0.030500000000000003,0.030750000000000003,0.031,0.03125,0.0315,0.03175,0.032,0.03225,0.0325,0.03275,0.033,0.03325,0.0335,0.03375,0.034,0.03425,0.0345,0.03475,0.035,0.035250000000000004,0.035500000000000004,0.035750000000000004,0.036000000000000004,0.03625,0.036500000000000005,0.036750000000000005,0.037000000000000005,0.03725,0.0375,0.037750000000000006,0.038000000000000006,0.03825,0.0385,0.03875,0.03900000000000001,0.03925,0.0395,0.03975,0.04,0.04025,0.0405,0.04075,0.04100000000000001,0.04125,0.0415,0.041749999999999995,0.042,0.04225,0.0425,0.04275,0.043,0.043250000000000004,0.043500000000000004,0.04375,0.044000000000000004,0.04425,0.044500000000000005,0.044750000000000005,0.045,0.045250000000000005,0.0455,0.04575,0.046000000000000006,0.04625,0.04650000000000001,0.04675,0.047,0.04725000000000001,0.0475,0.04775,0.04800000000000001,0.04825,0.04850000000000001,0.04875,0.049,0.04925000000000001,0.0495,0.04975,0.05]

beta_7p77_y = [0.0,1.0187064662911125,1.9839282601018566,2.4730162364122243,2.7444041628247446,2.9256916727464524,3.065240319494736,3.1820925396468636,3.284650338026999,3.377157630685842,3.4620509183440507,3.5408839121229994,3.6147285222853034,3.6843675208380384,3.750396572229368,3.813283060649949,3.873402463457879,3.931062128729556,3.986517518167688,4.039983699495091,4.091643712895957,4.141654807377259,4.1901531830703735,4.237257659800778,4.283072557824988,4.327689990028313,4.371191707474996,4.41365060121228,4.455131936174957,4.495694373908522,4.535390827079376,4.574269178710186,4.612372891663973,4.649741528353467,4.6864111964562705,4.722414933210317,4.757783038390724,4.792543364144165,4.826721568346048,4.860341336950276,4.893424579848531,4.925991603990791,4.958061266900284,4.989651113212943,5.0207774964594885,5.051455687969403,5.081699974495681,5.111523745926075,5.140939574252034,5.169959284803306,5.198594020618839,5.226854300708685,5.254750072863171,5.282290761582171,5.30948531162587,5.336342227627548,5.362869610156555,5.389075188574581,5.41496635098961,5.440550171578201,5.465833435517663,5.4908226617441835,5.515524123730891,5.539943868460306,5.564087733748547,5.587961364063658,5.611570224966997,5.634919616294832,5.658014684186768,5.680860432058129,5.703461730605089,5.725823326923614,5.74794985281656,5.769845832357014,5.7915156887703105,5.812963750692183,5.834194257855709,5.855211366255551,5.876019152834135,5.896621619730726,5.917022698131268,5.937226251753665,5.9572360800006,5.9770559208092795,5.996689453225287,6.016140299725437,6.035412028312623,6.054508154403727,6.073432142530027,6.092187407867886,6.110777317616091,6.12920519223486,6.147474306560282,6.165587890806753,6.183549131469045,6.201361172134442,6.219027114214719,6.236550017606627,6.253932901289063,6.271178743864107,6.288290484048662,6.305271021122688,6.322123215339512,6.338849888303233,6.355453823317607,6.371937765710539,6.388304423137794,6.404556465869192,6.420696527060256,6.4367272030118805,6.4526510534204204,6.468470601620233,6.484188334820525,6.499806704338153,6.515328125827753,6.530754979510488,6.546089610402465,6.561334328543763,6.576491409228873,6.591563093239203,6.606551587078249,6.621459063209841,6.636287660299897,6.651039483461934,6.665716604506593,6.680321062195298,6.694854862498192,6.709319978856369,6.723718352448423,6.7380518924612876,6.75232247636528,6.766531950193263,6.780682128823821,6.794774796268266,6.808811705961367,6.822794581055552,6.836725114718479,6.850604970433688,6.864435782304212,6.878219155358849,6.891956665860949,6.905649861619442,6.919300262301922,6.9329093597495275,6.9464786182934635,6.9600094750728365,6.973503340353728,6.986961597849145,7.00038560503979,7.013776693495305,7.027136169195912,7.040465312854171,7.0537653802367295,7.067037602485849,7.080283186440553,7.093503314957221,7.106699147229477,7.1198718191072095,7.133022443414589,7.146152110266948,7.159261887386348,7.1723528204157825,7.185425933231821,7.198482228255635,7.211522686762271,7.224548269188055,7.237559915436128,7.2505585451798416,7.263545058164146,7.276520334504721,7.289485234984859,7.302440601350041,7.315387256600086,7.32832600527887,7.341257633761533,7.354182910539137,7.3671025865007325,7.38001739521277,7.392928053195863,7.405835260198817,7.418739699469951,7.431642038025635,7.444542926916046,7.45744300148815,7.470342881645798,7.4832431721070645,7.496144462658684,7.509047328407653,7.52195233002997,7.534860014016504,7.547770912915988,7.560685545575179,7.573604417376078,7.586528020470369,7.5994568340109385,7.61239132438055,7.625331945417707,7.638279138639633,7.651233333462446,7.664194947418525,7.67716438637105]

beta_7p77_err = [0.0,4.644860380878898e-05,0.0001453017914955403,0.0002579910338465942,0.00037962786024401,0.000509500260219048,0.0006456935251201077,0.0007861691612594291,0.0009294700011550555,0.001074803660981903,0.001221891430714225,0.0013707811010790344,0.001521692534217941,0.0016749104681096807,0.0018307191116903078,0.001989367581694021,0.002151055614840925,0.002315931354545812,0.002484095582371965,0.0026556088573076717,0.002830499501579422,0.0030087713192476647,0.0031904105022857203,0.0033753915027158452,0.003563681826866139,0.0037552458018284326,0.003950047412043045,0.004148052325949963,0.00434922923983126,0.00455355066405721,0.004760993269346998,0.004971537899284474,0.005185169342014831,0.0054018759396969535,0.005621649100125783,0.005844482761430216,0.006070372848606416,0.006299316749971436,0.00653131283264651,0.0067663600088685326,0.007004457359140662,0.007245603813909488,0.007489797892232535,0.007737037493821347,0.007987319739442642,0.008240640853976881,0.008496996086211683,0.00875637965951058,0.009018784747891934,0.009284203472488746,0.009552626913949655,0.009824045136913562,0.010098447223290515,0.010375821311612507,0.010656154640223507,0.01093943359255103,0.011225643743053362,0.011514769902808827,0.011806796163976788,0.012101705942578854,0.012399482019269709,0.012700106577888497,0.013003561241696564,0.013309827107318472,0.013618884776434246,0.013930714385350741,0.014245295632569282,0.014562607804529783,0.014882629799675695,0.015205340151018047,0.01553071704734891,0.015858738353270414,0.01618938162816204,0.01652262414424195,0.016858442903809952,0.01719681465580225,0.017537715911730548,0.017881122961101628,0.018227011886359955,0.018575358577435776,0.018926138745933133,0.019279327938985534,0.019634901552837765,0.01999283484613564,0.020353102952981112,0.02071568089573797,0.02108054359760087,0.02144766589493137,0.02181702254936898,0.02218858825970088,0.02256233767349071,0.022938245398463605,0.02331628601364559,0.023696434080224305,0.0240786641521568,0.024462950786494467,0.024849268553417365,0.025237592045976816,0.02562789588954224,0.02602015475092741,0.026414343347210732,0.026810436454236676,0.02720840891478062,0.027608235646394034,0.028009891648922758,0.028413352011677218,0.028818591920284332,0.02922558666319132,0.02963431163785353,0.030044742356569887,0.030456854452006243,0.030870623682392052,0.031286025936387886,0.03170303723764058,0.03212163374903662,0.032541791776638344,0.03296348777332873,0.03338669834216777,0.03381140023946565,0.03423757037757704,0.03466518582743258,0.03509422382081357,0.035524661752375244,0.03595647718143096,0.036389647833507996,0.03682415160168042,0.037259966547683994,0.03769707090284301,0.038135443068790124,0.03857506161800745,0.03901590529419353,0.03945795301246379,0.03990118385939754,0.04034557709292782,0.04079111214210952,0.041237768606740284,0.04168552625687006,0.04213436503219253,0.04258426504133224,0.04303520656103694,0.04348717003527585,0.04394013607425537,0.04439408545336052,0.044848999112027346,0.045304858152553196,0.04576164383884928,0.0462193375951448,0.046677921004643574,0.04713737580815174,0.047597683902655605,0.04805882733988956,0.04852078832486891,0.048983549214404454,0.04944709251560783,0.04991140088438742,0.05037645712392672,0.0508422441831763,0.05130874515533228,0.05177594327632898,0.0522438219233307,0.05271236461324383,0.05318155500122536,0.05365137687923034,0.054121814174549844,0.05459285094839143,0.05506447139446551,0.05553665983760699,0.056009400732410036,0.05648267866190329,0.05695647833623794,0.05743078459141853,0.05790558238805551,0.05838085681015011,0.05885659306391574,0.059332776476628137,0.05980939249550831,0.06028642668664275,0.06076386473393632,0.0612416924380959,0.061719895715658155,0.06219846059804364,0.0626773732306479,0.06315661987197074,0.06363618689277709,0.06411606077529473,0.06459622811244449,0.06507667560710514,0.06555739007141528,0.06603835842610487,0.06651956769986092,0.06700100502872516,0.06748265765552773,0.06796451292934606,0.06844655830499724,0.06892878134256532,0.06941116970694873,0.06989371116744723,0.07037639359736715,0.07085920497365832,0.07134213337658048,0.07182516698939069]

beta_7p86_y = [0.0,0.9888965744510437,1.9096802332276703,2.3685771518645504,2.6195352843275304,2.785209263881437,2.911662788749687,3.0169289311382124,3.1089249333394173,3.1916298954522335,3.2673167416896387,3.3374279245979297,3.402954349886643,3.4646169849175097,3.5229627494432325,3.5784196200781393,3.631330590396628,3.6819758066972987,3.7305876542153387,3.7773614123945873,3.8224630017845675,3.866034752603055,3.908199787113457,3.949065406246154,3.9887257456409735,4.027263885841684,4.064753548171679,4.101260471731047,4.136843541926334,4.171555723245669,4.205444836260621,4.238554209537636,4.270923230257347,4.302587812179541,4.333580795679693,4.363932291587113,4.393669978238349,4.422819359353091,4.451403988919413,4.479445668150276,4.506964618675948,4.533979635416949,4.560508222000802,4.586566711114122,4.612170371796632,4.63733350536844,4.6620695314222225,4.686391065097468,4.7103099866759415,4.733837504389177,4.756984211204954,4.779760136255631,4.802174791483615,4.824237214005283,4.845956004631773,4.867339362931674,4.888395119174865,4.9091307634575925,4.929553472275121,4.949670132779016,4.96948736493092,4.989011541742486,5.008248807771907,5.027205096030566,5.045886143438322,5.064297504952851,5.082444566486718,5.100332556715419,5.117966557870442,5.135351515602863,5.15249224799581,5.169393453797071,5.186059719937318,5.202495528393757,5.218705262454052,5.234693212430915,5.2504635808734985,5.266020487318091,5.2813679726170815,5.296510002882055,5.311450473074014,5.326193210271008,5.340741976641118,5.355100472146437,5.369272337001673,5.383261153909102,5.397070450089825,5.410703699129759,5.424164322657214,5.437455691867598,5.450581128909534,5.463543908145457,5.476347257298756,5.488994358498463,5.501488349231616,5.513832323212557,5.526029331177649,5.5380823816131475,5.549994441423362,5.561768436545505,5.5734072525172085,5.584913735001996,5.596290690277672,5.60754088569202,5.618667050089855,5.629671874215064,5.6405580110909455,5.651328076381805,5.661984648738503,5.672530270130343,5.682967446165455,5.693298646401631,5.703526304649269,5.713652819268029,5.723680553458478,5.733611835549954,5.743448959285675,5.753194184106005,5.762849735430682,5.77241780494063,5.781900550860012,5.791300098238954,5.800618539237353,5.809857933410125,5.819020307994133,5.828107658197023,5.837121947488097,5.846065107891364,5.8549390402807875,5.8637456146778115,5.872486670551105,5.881164017118533,5.889779433651263,5.898334669779961,5.906831445802943,5.915271452996189,5.923656353925071,5.931987782757682,5.940267345579603,5.948496620709939,5.9566771590184935,5.964810484243883,5.972898093312451,5.980941456657792,5.98894201854074,5.996901197369619,6.004820386020612,6.012700952158084,6.020544238554685,6.028351563411071,6.036124220675099,6.043863480360337,6.051570588863745,6.059246769282372,6.066893221728959,6.074511123646276,6.082101630120106,6.089665874190718,6.097204967162745,6.104719998913324,6.112212038198416,6.119682132957203,6.127131310614427,6.134560578380679,6.141970923550413,6.14936331379773,6.1567386974698115,6.164098003877882,6.17144214358575,6.1787720086957325,6.1860884731320285,6.19339239292142,6.200684606471247,6.207965934844677,6.215237182033161,6.222499135226075,6.2297525650775265,6.236998225970256,6.244236856276663,6.251469178616878,6.258695900113919,6.265917712645864,6.273135293095081,6.280349303594461,6.287560391770646,6.2947691909843115,6.301976320567421,6.309182386057487,6.31638797942886,6.323593679321006,6.330800051263826,6.338007647899986,6.345217009204284,6.352428662700067,6.359643123672721,6.366860895380191,6.374082469260652,6.3813083251372245,6.3885389314198555,6.395774745304318,6.403016212968375]

beta_7p86_err= [0.0,4.879256638990538e-05,0.00014478844597138948,0.00024338392235515854,0.0003452325469729391,0.0004557745568596998,0.0005764453922878802,0.0007062042111703328,0.0008433264526043826,0.0009862106766594049,0.0011335806995590447,0.0012844623981223009,0.0014381124200354158,0.0015939564361230436,0.0017515470950918218,0.0019105377697888793,0.002070666123692915,0.002231742846353193,0.0023936426676675958,0.0025562961469457355,0.0027196816335832443,0.002883817303070999,0.0030487534084313447,0.0032145649584956553,0.003381345017183761,0.0035491987620885823,0.003718238375737751,0.003888578784362423,0.004060334213272077,0.004233615496260351,0.004408528057530663,0.004585170475911607,0.004763633540012542,0.004943999707087785,0.005126342885625407,0.005310728470758152,0.005497213571184587,0.0056858473758169764,0.005876671617279373,0.006069721097443002,0.0062650242472516195,0.006462603699170171,0.006662476855704112,0.006864656441680315,0.007069151031433036,0.00727596554485035,0.0074851017083894895,0.007696558478965836,0.007910332429906323,0.008126418099174575,0.008344808300832538,0.008565494401222328,0.008788466561757026,0.009013713950406146,0.009241224924140295,0.009470987184665002,0.009702987909742217,0.009937213862419683,0.010173651480364984,0.01041228694744811,0.010653106249576806,0.010896095216711381,0.011141239552807217,0.011388524855357716,0.011637936626057374,0.011889460273968934,0.01214308111248471,0.012398784351232124,0.012656555083966261,0.012916378273378102,0.013178238733667014,0.013442121111591028,0.013708009866658183,0.013975889251018845,0.01424574328952786,0.014517555760416656,0.01479131017689736,0.015066989769999803,0.01534457747286656,0.015624055906705434,0.01590540736851119,0.016188613820684875,0.016473656882587936,0.01676051782409691,0.01704917756112396,0.017339616653127197,0.017631815302545848,0.01792575335610978,0.018221410307966385,0.018518765304532274,0.018817797150980153,0.019118484319269637,0.01942080495761615,0.019724736901286264,0.02003025768461282,0.020337344554128105,0.02064597448268449,0.02095612418447976,0.021267770130852588,0.021580888566764093,0.02189545552785756,0.02221144685798816,0.02252883822715204,0.02284760514969737,0.023167723002760255,0.023489167044821305,0.023811912434324546,0.024135934248285154,0.024461207500814684,0.02478770716150691,0.025115408173638838,0.025444285472109498,0.025774314001109723,0.026105468731441595,0.02643772467747632,0.026771056913703847,0.027105440590854676,0.02744085095156043,0.027777263345529657,0.02811465324422588,0.028452996255039865,0.028792268134906703,0.029132444803411466,0.02947350235533242,0.02981541707263533,0.030158165435907238,0.030501724135249146,0.030846070080591762,0.03119118041146854,0.03153703250624438,0.03188360399078681,0.032230872746607325,0.032578816918471754,0.03292741492148715,0.033276645447678284,0.03362648747206469,0.03397692025823852,0.034327923363477425,0.034679476643378504,0.035031560256044494,0.03538415466583103,0.03573724064666048,0.036090799284922453,0.03644481198198098,0.03679926045628968,0.0371541267451291,0.03750939320599392,0.03786504251763159,0.03822105768075056,0.03857742201840571,0.03893411917608462,0.03929113312150435,0.03964844814412467,0.04000604885439844,0.04036392018277383,0.04072204737845297,0.04108041600792486,0.041439011953281486,0.04179782141033288,0.042156830886528406,0.04251602719869994,0.04287539747062569,0.04323492913045204,0.04359460990794282,0.043954427831611693,0.04431437122571387,0.0446744287071104,0.0450345891820378,0.04539484184276188,0.045755176164140855,0.04611558190010559,0.04647604908005686,0.0468365680051893,0.04719712924476163,0.04755772363230021,0.04791834226175656,0.04827897648361998,0.048639617900991215,0.04900025836562624,0.04936088997395558,0.04972150506307226,0.05008209620671795,0.050442656211248015,0.05080317811159062,0.05116365516720646,0.05152408085805006,0.05188444888053557,0.05224475314350791,0.0526049877642367,0.052965147064415914,0.053325225566189384,0.05368521798819312,0.05404511924162939,0.05440492442636245,0.05476462882704513,0.055124227909283424,0.05548371731582297,0.05584309286278408,0.05620235053593141,0.05656148648697424,0.05692049702992614]

y_ref = [0.0,0.23035564425418442,0.7214769169770019,1.2560819532793277,1.7318745515974339,2.1209027768179434,2.4287239410957766,2.6711464865165944,2.8642560133177093,3.02123435754561,3.1519728354178937,3.263595134959715,3.3611383034099163,3.4481437341130827,3.5271066367479036,3.5997981487347523,3.667489487166725,3.7311057380595143,3.791330795736991,3.8486789650664135,3.9035439891284405,3.9562328221397243,4.006989077963631,4.056009462972031,4.103455413934021,4.149461435094956,4.19414114411719,4.237591713064444,4.279897173940284,4.321130912484252,4.361357575240421,4.400634547680722,4.439013115041955,4.476539385658338,4.513255034368223,4.549197907980833,4.584402523744018,4.618900483859981,4.6527208234014275,4.685890304833161,4.718433669294466,4.750373852532497,4.781732171678427,4.812528487771789,4.8427813479549044,4.8725081105003625,4.901725055243333,4.930447481526254,4.958689795395464,4.986465587495778,5.013787702872637,5.040668303700114,5.067118925796933,5.093150529664479,5.118773546675072,5.143997920950853,5.168833147400382,5.193288306318492,5.217372094903077,5.2410928559985965,5.264458604338676,5.28747705052823,5.310155622978137,5.332501487981858,5.354521568102955,5.376222559024655,5.397610944997171,5.418693013004891,5.439474865763585,5.459962433647367,5.480161485635683,5.5000776393624715,5.519716370342181,5.539083020440732,5.558182805653688,5.577020823248424,5.59560205832247,5.613931389825673,5.632013596090064,5.649853359907587,5.667455273192704,5.684823841263863,5.701963486775075,5.718878553326451,5.735573308780154,5.752051948306237,5.768318597180801,5.784377313357254,5.800232089829713,5.815886856806186,5.831345483707676,5.846611781008189,5.861689501929337,5.876582344002224,5.891293950508225,5.9058279118093875,5.920187766578291,5.934377002936427,5.948399059509407,5.9622573264066405,5.975955146132489,5.989495814435323,6.00288258110037,6.016118650691759,6.029207183248679,6.042151294940187,6.054954058682789,6.067618504724516,6.080147621199009,6.092544354652649,6.104811610547661,6.11695225374371,6.12896910896037,6.140864961222612,6.152642556291151,6.16430460107954,6.175853764059401,6.187292675655379,6.1986239286309255,6.209850078466225,6.220973643729088,6.231997106439909,6.242922912431348,6.25375347170355,6.264491158775459,6.275138313032868,6.285697239073607,6.296170207050355,6.306559453011405,6.316867179239743,6.327095554590647,6.3372467148280816,6.347322762960079,6.357325769573224,6.367257773166399,6.377120780483873,6.386916766847824,6.396647676490297,6.406315422884715,6.415921889076849,6.425468928015352,6.434958362881766,6.4443919874200075,6.453771566265299,6.463098835272516,6.472375501843822,6.481603245255673,6.490783716984987,6.499918541034488,6.5090093142571765,6.51805760667977,6.5270649618251335,6.536032897033556,6.544962903782841,6.553856448007111,6.56271497041426,6.571539886801993,6.580332588372342,6.589094442044637,6.597826790766812,6.606530953825022,6.6152082271514665,6.623859883630376,6.632487173402097,6.641091324165221,6.6496735414766635,6.658235009049708,6.666776889049878,6.675300322388668,6.683806429015015,6.692296308204517,6.700771038846334,6.709231679727734,6.717679269816234,6.72611482853935,6.734539356061842,6.74295383356051,6.751359223496455,6.759756469884786,6.768146498561805,6.776530217449553,6.784908516817803,6.793282269543386,6.801652331366931,6.810019541146902,6.81838472111104,6.826748677105078,6.83511219883883,6.843476060129572,6.851841019142756,6.860207818630015,6.868577186164531,6.876949834373661,6.885326461168926,6.893707749973298,6.90209436994581,6.910486976203523,6.918886210040803,6.927292699145969,6.93570705781528,6.944129887164306]



plt.errorbar(xaxis, beta_7p77_y, yerr=beta_7p77_err, ms=3, marker='.', capsize=1.0, ls='', color='blue', alpha=0.5,label=r'$\beta_1=7.77$')
plt.errorbar(xaxis, beta_7p86_y, yerr=beta_7p86_err, ms=3, marker='.', capsize=1.0, ls='', color='green', alpha=0.5,label=r'$\beta_1=7.86$')
plt.plot(xaxis, y_ref,color='black',ls='--',lw=1.0,label=r'$\beta_{\mathrm{ref}}=7.28$')
plt.show()


==> anc/figure4right.py <==
import matplotlib.pyplot as plt

### note beta_7p82  is data for beta = 7.82


beta_7p82_x = [0.0,0.00025,0.0005,0.0007500000000000001,0.001,0.00125,0.0015000000000000002,0.0017500000000000003,0.002,0.0022500000000000003,0.0025,0.0027500000000000003,0.0030000000000000005,0.0032500000000000003,0.0035000000000000005,0.00375,0.004,0.00425,0.0045000000000000005,0.004750000000000001,0.005,0.00525,0.0055000000000000005,0.005750000000000001,0.006000000000000001,0.00625,0.006500000000000001,0.006750000000000001,0.007000000000000001,0.007250000000000001,0.0075,0.00775,0.008,0.00825,0.0085,0.00875,0.009000000000000001,0.009250000000000001,0.009500000000000001,0.009750000000000002,0.01,0.010250000000000002,0.0105,0.01075,0.011000000000000001,0.01125,0.011500000000000002,0.01175,0.012000000000000002,0.01225,0.0125,0.012750000000000001,0.013000000000000001,0.013250000000000001,0.013500000000000002,0.01375,0.014000000000000002,0.01425,0.014500000000000002,0.014750000000000001,0.015,0.015250000000000001,0.0155,0.01575,0.016,0.01625,0.0165,0.01675,0.017,0.01725,0.0175,0.017750000000000002,0.018000000000000002,0.018250000000000002,0.018500000000000003,0.01875,0.019000000000000003,0.01925,0.019500000000000003,0.01975,0.02,0.02025,0.020500000000000004,0.02075,0.021,0.02125,0.0215,0.021750000000000002,0.022000000000000002,0.022250000000000002,0.0225,0.02275,0.023000000000000003,0.023250000000000003,0.0235,0.02375,0.024000000000000004,0.024250000000000004,0.0245,0.02475,0.025,0.025250000000000005,0.025500000000000002,0.025750000000000002,0.026000000000000002,0.02625,0.026500000000000003,0.026750000000000003,0.027000000000000003,0.02725,0.0275,0.027750000000000004,0.028000000000000004,0.02825,0.0285,0.02875,0.029000000000000005,0.02925,0.029500000000000002,0.029750000000000002,0.03,0.030250000000000003,0.030500000000000003,0.030750000000000003,0.031,0.03125,0.0315,0.03175,0.032,0.03225,0.0325,0.03275,0.033,0.03325,0.0335,0.03375,0.034,0.03425,0.0345,0.03475,0.035,0.035250000000000004,0.035500000000000004,0.035750000000000004,0.036000000000000004,0.03625,0.036500000000000005,0.036750000000000005,0.037000000000000005,0.03725,0.0375,0.037750000000000006,0.038000000000000006,0.03825,0.0385,0.03875,0.03900000000000001,0.03925,0.0395,0.03975,0.04,0.04025,0.0405,0.04075,0.04100000000000001,0.04125,0.0415,0.041749999999999995,0.042,0.04225,0.0425,0.04275,0.043,0.043250000000000004,0.043500000000000004,0.04375,0.044000000000000004,0.04425,0.044500000000000005,0.044750000000000005,0.045,0.045250000000000005,0.0455,0.04575,0.046000000000000006,0.04625,0.04650000000000001,0.04675,0.047,0.04725000000000001,0.0475,0.04775,0.04800000000000001,0.04825,0.04850000000000001,0.04875,0.049,0.04925000000000001,0.0495,0.04975,0.05]


beta_7p82_y = [0.0,1.0080036361535194,1.9576751470070934,2.4366679055290086,2.701484977117546,2.87784867443719,3.013286520097017,3.126490372620627,3.2257008346930154,3.315076370164563,3.3970015351525737,3.4729949198329795,3.544102981191739,3.61108925302899,3.674534477834211,3.734894259293742,3.7925346433080986,3.8477553314623933,3.900805510141618,3.951895034632003,4.001202564118663,4.048881623643188,4.095065214678772,4.13986938396536,4.183396028458703,4.225735129607078,4.266966554259521,4.307161521661424,4.346383809813677,4.384690756011724,4.422134093138334,4.458760653634807,4.494612965944039,4.529729762879897,4.564146417331979,4.597895317616334,4.631006192385096,4.663506393135504,4.6954211408839,4.726773742399165,4.757585780453476,4.787877281794143,4.817666865929196,4.846971877321529,4.875808503178335,4.904191878686792,4.9321361812690485,4.959654715198684,4.9867599877283775,5.013463777717128,5.03977719760992,5.06571074950838,5.091274375974127,5.116477506124474,5.141329097509941,5.165837674203331,5.190011361478701,5.213857917414404,5.237384761716368,5.260599002024624,5.283507457937625,5.306116682963773,5.328432984587891,5.3504624426211915,5.372210925986468,5.393684108075425,5.414887480801965,5.435826367463525,5.456505934512288,5.4769312023287595,5.497107055081967,5.517038249753094,5.536729424392678,5.556185105675484,5.575409715811669,5.594407578868007,5.613182926548358,5.631739903478554,5.650082572037184,5.668214916770264,5.686140848424821,5.703864207633475,5.721388768279579,5.73871824057002,5.755856273840727,5.772806459117729,5.78957233145496,5.806157372068171,5.822565010282773,5.838798625312047,5.854861547880756,5.870757061707975,5.8864884048619155,5.9020587709983126,5.917471310493181,5.932729131479665,5.947835300798037,5.962792844867056,5.977604750484264,5.992273965562097,6.006803399806136,6.021195925341279,6.035454377291065,6.0495815543150355,6.063580219108413,6.077453098868149,6.0912028857289755,6.104832237172705,6.118343776413845,6.131740092764171,6.1450237419787825,6.1581972465857895,6.171263096201721,6.184223747834412,6.197081626174992,6.20983912388049,6.222498601848313,6.2350623894838115,6.24753278496196,6.2599120554840955,6.272202437530541,6.2844061371098565,6.2965253300053385,6.308562162019371,6.320518749216117,6.332397178162956,6.344199506171071,6.355927761535517,6.367583943774999,6.379170023871641,6.390687944510905,6.40213962032183,6.413526938117732,6.424851757137425,6.436115909287099,6.447321199382834,6.458469405393851,6.469562278686455,6.4806015442687555,6.4915889010360335,6.502526022016849,6.513414554619778,6.52425612088077,6.535052317711058,6.5458047171455975,6.556514866591924,6.5671842890794085,6.577814483508811,6.588406924902086,6.598963064652344,6.609484330773901,6.619972128152352,6.630427838794554,6.640852822078504,6.651248415002969,6.6616159324368445,6.671956667368115,6.68227189115239,6.692562853760928,6.702830784028044,6.713076889897888,6.723302358670464,6.733508357246881,6.743696032373725,6.753866510886524,6.764020899952205,6.774160287310552,6.784285741514496,6.794398312169339,6.804499030170686,6.8145889079411806,6.8246689396659175,6.834740101526487,6.844803351933654,6.854859631758586,6.864909864562587,6.874954956825367,6.884995798171691,6.89503326159651,6.9050682036884306,6.915101464851547,6.925133869525614,6.935166226404486,6.945199328652868,6.955233954121258,6.965270865559172,6.975310810826545,6.985354523103303,6.995402721097153,7.0054561092494625,7.015515377939326,7.025581203685744,7.035654249347876,7.0457351643234665,7.055824584745293,7.065923133675729,7.07603142129939,7.086150045113816,7.096279590118257,7.106420629000489,7.1165737223216885]

beta_7p82_err = [0.0,3.484299296617843e-08,1.061020067305215e-07,1.847835344996617e-07,2.6886205177161474e-07,3.599512485609528e-07,4.5895630748016167e-07,5.661907933532433e-07,7.16307111948029e-07,8.519825743671378e-07,9.979971981409347e-07,1.1540329218562097e-06,1.413665389515141e-06,1.602807353886975e-06,1.8016260990730352e-06,2.009633422572333e-06,2.3302216706341564e-06,2.5701891726624125e-06,2.8187582860004194e-06,3.1827658105534925e-06,3.4598758795059073e-06,3.7449628375905013e-06,4.037652264386146e-06,4.337597353981151e-06,4.760539573848208e-06,5.086506962359138e-06,5.41937866618399e-06,5.758882833848794e-06,6.255895243073515e-06,6.619313310632991e-06,6.989043379911932e-06,7.364880809887408e-06,7.984826814686209e-06,8.384679986712521e-06,8.790475862296762e-06,9.202061626133986e-06,9.892933070520128e-06,1.0328927599742138e-05,1.077051449785322e-05,1.1217587216493792e-05,1.1670049116550238e-05,1.2398910710088263e-05,1.2873849749720831e-05,1.335420895760008e-05,1.3839926037298124e-05,1.433094502316499e-05,1.511931827954124e-05,1.5631373916260073e-05,1.614891729658557e-05,1.667191529724771e-05,1.720033745385555e-05,1.7734155516482033e-05,1.858440431285675e-05,1.9141464168396958e-05,1.9704167847725403e-05,2.0272487762192373e-05,2.0846396566058414e-05,2.142586694067313e-05,2.2337848952776906e-05,2.294071305642582e-05,2.354931082590728e-05,2.4163609815580254e-05,2.4783576735566866e-05,2.5409177372808017e-05,2.6401123560513455e-05,2.7050831275635556e-05,2.7706255304089978e-05,2.836735481152903e-05,2.9034087737797344e-05,2.97064107996032e-05,3.077934999429951e-05,3.147567330312618e-05,3.217762779008236e-05,3.288516155951854e-05,3.3598221562978304e-05,3.4316753651306376e-05,3.5533344867235165e-05,3.627690380442045e-05,3.70258912274832e-05,3.778024374979601e-05,3.853989730929081e-05,3.9872562599757865e-05,4.0656678708973875e-05,4.144595843095337e-05,4.224033136998115e-05,4.3039726940093494e-05,4.444411666759507e-05,4.526693605737533e-05,4.6094586707880876e-05,4.692699438434166e-05,4.7764085146480834e-05,4.921299686920437e-05,5.0071741503495306e-05,5.093493466165614e-05,5.1802502006217604e-05,5.267436994062677e-05,5.3550465654233746e-05,5.499482095619248e-05,5.588871999700232e-05,5.6786617866091605e-05,5.768844520296045e-05,5.859413371939469e-05,5.9503616224556736e-05,6.0980892550192266e-05,6.190632845605978e-05,6.283535984745387e-05,6.376792416146402e-05,6.470396007385029e-05,6.564340750965019e-05,6.65862076517832e-05,6.818047440248155e-05,6.913801270524228e-05,7.009871302441689e-05,7.106252201481448e-05,7.202938764433605e-05,7.29992591912069e-05,7.397208723970231e-05,7.558066156750835e-05,7.656642748204211e-05,7.755498909811955e-05,7.85463025659536e-05,7.954032533280403e-05,8.053701613010686e-05,8.153633495959766e-05,8.253824307858631e-05,8.354270298434698e-05,8.507417001659422e-05,8.608968608295595e-05,8.710764049940207e-05,8.812800099601831e-05,8.915073647515057e-05,9.017581699065644e-05,9.120321372669807e-05,9.22328989759804e-05,9.326484611772384e-05,9.429902959516276e-05,9.533542489282037e-05,9.682094866394248e-05,9.786712473256965e-05,9.891545137573713e-05,9.99659082972605e-05,0.00010101847614072797,0.00010207313646507052,0.00010312987172009296,0.0001041886652219671,0.00010524950112873238,0.00010631236441582821,0.00010737724085174668,0.00010844411697373051,0.00010951298006359565,0.00011092473598482855,0.00011200238464055618,0.00011308199795887065,0.00011416356644627445,0.00011524708124195872,0.00011633253409427373,0.0001174199173375123,0.00011850922386898483,0.00011960044712648313,0.0001206935810659388,0.00012178862013969367,0.00012288555927488748,0.00012398439385238107,0.00012508511968603386,0.00012618773300237992,0.00012757928511354037,0.00012869040979366492,0.00012980342775964179,0.00013091833715979636,0.00013203513646167426,0.0001331538244338777,0.00013427440012838513,0.0001353968628632689,0.0001365212122060015,0.00013764744795713785,0.000138775570134452,0.00013990557895769953,0.00014103747483365566,0.00014217125834175117,0.00014330693022014717,0.00014444449135225855,0.00014558394275374968,0.00014699444105887357,0.00014814211344401943,0.00014929170981198186,0.0001504432318545943,0.00015159668133514376,0.00015275206007796252,0.0001539093699583787,0.0001550686128931892,0.00015622979083146528,0.0001573929057458625,0.00015855795962423997,0.00015972495446179777,0.00016089389225352874,0.00016206477498703975,0.00016323760463583632,0.0001644123831528894,0.0001655891124646319,0.00016676779446526323,0.0001679484310113994]



beta_7p28_y = [0.0,0.23035564425418442,0.7214769169770019,1.2560819532793277,1.7318745515974339,2.1209027768179434,2.4287239410957766,2.6711464865165944,2.8642560133177093,3.02123435754561,3.1519728354178937,3.263595134959715,3.3611383034099163,3.4481437341130827,3.5271066367479036,3.5997981487347523,3.667489487166725,3.7311057380595143,3.791330795736991,3.8486789650664135,3.9035439891284405,3.9562328221397243,4.006989077963631,4.056009462972031,4.103455413934021,4.149461435094956,4.19414114411719,4.237591713064444,4.279897173940284,4.321130912484252,4.361357575240421,4.400634547680722,4.439013115041955,4.476539385658338,4.513255034368223,4.549197907980833,4.584402523744018,4.618900483859981,4.6527208234014275,4.685890304833161,4.718433669294466,4.750373852532497,4.781732171678427,4.812528487771789,4.8427813479549044,4.8725081105003625,4.901725055243333,4.930447481526254,4.958689795395464,4.986465587495778,5.013787702872637,5.040668303700114,5.067118925796933,5.093150529664479,5.118773546675072,5.143997920950853,5.168833147400382,5.193288306318492,5.217372094903077,5.2410928559985965,5.264458604338676,5.28747705052823,5.310155622978137,5.332501487981858,5.354521568102955,5.376222559024655,5.397610944997171,5.418693013004891,5.439474865763585,5.459962433647367,5.480161485635683,5.5000776393624715,5.519716370342181,5.539083020440732,5.558182805653688,5.577020823248424,5.59560205832247,5.613931389825673,5.632013596090064,5.649853359907587,5.667455273192704,5.684823841263863,5.701963486775075,5.718878553326451,5.735573308780154,5.752051948306237,5.768318597180801,5.784377313357254,5.800232089829713,5.815886856806186,5.831345483707676,5.846611781008189,5.861689501929337,5.876582344002224,5.891293950508225,5.9058279118093875,5.920187766578291,5.934377002936427,5.948399059509407,5.9622573264066405,5.975955146132489,5.989495814435323,6.00288258110037,6.016118650691759,6.029207183248679,6.042151294940187,6.054954058682789,6.067618504724516,6.080147621199009,6.092544354652649,6.104811610547661,6.11695225374371,6.12896910896037,6.140864961222612,6.152642556291151,6.16430460107954,6.175853764059401,6.187292675655379,6.1986239286309255,6.209850078466225,6.220973643729088,6.231997106439909,6.242922912431348,6.25375347170355,6.264491158775459,6.275138313032868,6.285697239073607,6.296170207050355,6.306559453011405,6.316867179239743,6.327095554590647,6.3372467148280816,6.347322762960079,6.357325769573224,6.367257773166399,6.377120780483873,6.386916766847824,6.396647676490297,6.406315422884715,6.415921889076849,6.425468928015352,6.434958362881766,6.4443919874200075,6.453771566265299,6.463098835272516,6.472375501843822,6.481603245255673,6.490783716984987,6.499918541034488,6.5090093142571765,6.51805760667977,6.5270649618251335,6.536032897033556,6.544962903782841,6.553856448007111,6.56271497041426,6.571539886801993,6.580332588372342,6.589094442044637,6.597826790766812,6.606530953825022,6.6152082271514665,6.623859883630376,6.632487173402097,6.641091324165221,6.6496735414766635,6.658235009049708,6.666776889049878,6.675300322388668,6.683806429015015,6.692296308204517,6.700771038846334,6.709231679727734,6.717679269816234,6.72611482853935,6.734539356061842,6.74295383356051,6.751359223496455,6.759756469884786,6.768146498561805,6.776530217449553,6.784908516817803,6.793282269543386,6.801652331366931,6.810019541146902,6.81838472111104,6.826748677105078,6.83511219883883,6.843476060129572,6.851841019142756,6.860207818630015,6.868577186164531,6.876949834373661,6.885326461168926,6.893707749973298,6.90209436994581,6.910486976203523,6.918886210040803,6.927292699145969,6.93570705781528,6.944129887164306]

beta_7p28_err = [ 0.0,1.499865019547379e-08,6.023682172592196e-08,1.3105173098557622e-07,2.197511447203877e-07,3.197941275463931e-07,4.2721676497515536e-07,5.401985569607135e-07,6.581633529386756e-07,7.810679700512956e-07,9.089963865697091e-07,1.041983553382969e-06,1.1799706499006733e-06,1.3228191730737377e-06,1.5158908599823108e-06,1.6765706897619756e-06,1.8426267125865094e-06,2.0139999308943974e-06,2.190620959598439e-06,2.3724135181978775e-06,2.559297414630719e-06,2.7511908886988238e-06,2.948012320631858e-06,3.1496813957757908e-06,3.3561198386534805e-06,3.567251812885744e-06,3.783004061128641e-06,4.1332903470845836e-06,4.3729973329351154e-06,4.6182879166149655e-06,4.869073407735353e-06,5.1252638340006045e-06,5.386768415884655e-06,5.6534959007630675e-06,5.925354798773673e-06,6.202253552002718e-06,6.484100659999064e-06,7.00547267722042e-06,7.310871165837908e-06,7.6213650300753495e-06,7.936865514001029e-06,8.257284721515161e-06,8.582535627146847e-06,8.91253208347183e-06,9.24718882606482e-06,9.586421476312094e-06,9.930146542155285e-06,1.0542055275619117e-05,1.0912972269691276e-05,1.1288404340229465e-05,1.1668274862727023e-05,1.2052508477862277e-05,1.2441030959464716e-05,1.2833769093984403e-05,1.323065057025569e-05,1.363160387842438e-05,1.4417929083530839e-05,1.4841744200122336e-05,1.5269691555803958e-05,1.570170308015857e-05,1.6137711149271135e-05,1.6577648516022575e-05,1.7021448243480245e-05,1.746904364153949e-05,1.792036820719624e-05,1.8375355568633567e-05,1.8833939433423364e-05,1.9296053541000754e-05,2.0026668605565855e-05,2.0509549627260977e-05,2.0996096157332107e-05,2.1486239507791123e-05,2.1979910743134693e-05,2.247704065925256e-05,2.2977559767416515e-05,2.348139828347213e-05,2.398848612178672e-05,2.4498752894116695e-05,2.5012127913002297e-05,2.552854019955463e-05,2.6047918495445462e-05,2.6835919614065172e-05,2.7373686900858662e-05,2.7914455498305504e-05,2.845815366543028e-05,2.900470925171014e-05,2.9554049732768307e-05,3.010610224905443e-05,3.0660793647112576e-05,3.1218050523140316e-05,3.177779926850167e-05,3.233996611685945e-05,3.290447719261835e-05,3.347125856045748e-05,3.4040236275548856e-05,3.461133643440552e-05,3.518448522591499e-05,3.591336531318583e-05,3.6503415451806284e-05,3.709546873756672e-05,3.7689450039144214e-05,3.828528457060649e-05,3.888289793948231e-05,3.9482216194036685e-05,4.00831658696112e-05,4.068567403390877e-05,4.1289668331084286e-05,4.189507702463745e-05,4.250182903899447e-05,4.310985399968425e-05,4.371908227207834e-05,4.432944499867721e-05,4.494087413486045e-05,4.5553302483077074e-05,4.6324166435344536e-05,4.6947958447122384e-05,4.757270423088679e-05,4.819833910899201e-05,4.8824799374337596e-05,4.945202231642966e-05,5.007994624576547e-05,5.070851051657054e-05,5.1337655547989664e-05,5.1967322843595904e-05,5.2597455009397345e-05,5.322799577027296e-05,5.385888998490371e-05,5.44900836592069e-05,5.51215239583225e-05,5.575315921720157e-05,5.6384938949788825e-05,5.701681385686163e-05,5.764873583260775e-05,5.8280657969841715e-05,5.8912534564099984e-05,5.9558763645837044e-05,6.019784895020276e-05,6.083690655921846e-05,6.147589543530151e-05,6.21147757107819e-05,6.275350868599663e-05,6.339205682658061e-05,6.403038375973912e-05,6.466845426973245e-05,6.530623429251151e-05,6.594369090960294e-05,6.658079234120505e-05,6.721750793858642e-05,6.785380817583252e-05,6.848966464092208e-05,6.912505002619349e-05,6.975993811826677e-05,7.039430378737452e-05,7.102812297621726e-05,7.166137268834454e-05,7.229403097602242e-05,7.292607692779488e-05,7.355749065551119e-05,7.431021958203228e-05,7.494978818572325e-05,7.558882766962707e-05,7.622732125878254e-05,7.686525310644045e-05,7.750260828023287e-05,7.813937274816563e-05,7.877553336424263e-05,7.941107785412179e-05,8.004599480038651e-05,8.068027362784217e-05,8.131390458860723e-05,8.194687874709452e-05,8.257918796492053e-05,8.321082488576429e-05,8.384178292012214e-05,8.447205623007402e-05,8.510163971396107e-05,8.57305289911421e-05,8.635872038665428e-05,8.698621091596797e-05,8.761299826976061e-05,8.823908079864663e-05,8.886445749812433e-05,8.948912799340037e-05,9.01130925244379e-05,9.100328176438526e-05,9.163927833678101e-05,9.227472295077248e-05,9.290961672576624e-05,9.354396131516424e-05,9.417775889241137e-05,9.481101213724047e-05,9.544372422187393e-05,9.607589879758084e-05,9.670753998123122e-05,9.733865234202599e-05,9.796924088840971e-05,9.859931105515332e-05,9.922886869053535e-05,9.985792004374842e-05,0.00010048647175246177,0.00010111453083054367]

plt.errorbar(beta_7p82_x, beta_7p82_y, yerr = beta_7p82_err, ms=7, marker='.', capsize=1.0, ls='', color='g', alpha=0.4,label=r'$\beta_1=7.82$')
plt.errorbar(beta_7p82_x, beta_7p28_y, yerr = beta_7p28_err, ms=7, marker='.', capsize=1.0, ls='', color='b', alpha=0.4,label=r'$\beta_2=7.28$')
plt.show()



==> anc/figure5left.py <==
import matplotlib.pyplot as plt
import numpy as np


y = [0.3951301182821607,0.35199068478243656,0.4088657937698918,0.3963530747021176,0.39410871069913905,0.3870229778065499,0.38385326523061747,0.37859293388881843,0.3760212075903536,0.37192963919677124,0.36985368045614203,0.36706635454812064,0.3658311648455593,0.36367553217281284,0.362807791097173,0.3614746078474872,0.36068396505816414,0.3591480818223532,0.35824104977584376,0.35680204643058927,0.35569762724043635,0.3548745247972845,0.3545306447354875,0.35407229913310295,0.35388454443389594,0.3538594817449466,0.35376423097339255,0.3536580291388177,0.353416859239044,0.35303916864377366,0.35240343506926464,0.35230163847659046,0.35235113676704066,0.3527453185921081,0.3530277137882416,0.35368317507787406,0.353942476414166,0.3542962521781421,0.35429801425257695,0.35405694205703453,0.353378880797201,0.3532002400488394,0.3531385065832736,0.3536682173516717,0.35397593198230803,0.35483214296700016,0.35509245307589504,0.3552461899168154,0.35476444496952575,0.3540276622125545,0.352036080730646,0.350581124900747,0.34686188689901065,0.3424153883376685,0.3305096944501574]

y_err = [0.0006075743852981633,0.0007712393993297001,0.0008508652960431242,0.000945753074769896,0.0009986859076742075,0.0011156545090308283,0.0011730142545696898,0.0012760371294663528,0.0013329294372121634,0.001437162928484732,0.0014963518888144224,0.0015867003530438024,0.001636102774608471,0.0017328275987297348,0.0018116422983210899,0.001873912754397063,0.001875271894054879,0.0018396520843135663,0.0018072345775991382,0.0018313942163550297,0.0019148455450140696,0.001985195012416854,0.002025101483867547,0.0020588108333832555,0.00212116186435762,0.00215382292020728,0.002169895292822976,0.0021709093845348653,0.002159985470586958,0.002113145348805474,0.0021266545168831187,0.002207296273671183,0.00230415251433027,0.002400629541799395,0.0025367967417932722,0.002677156076116863,0.002740878669811434,0.002763259814853389,0.002746732034818423,0.002628793106437759,0.002566678411114067,0.002615842767908074,0.002691445375707864,0.0027133458456182714,0.0028820404270891607,0.003040338616328866,0.0031189937089759166,0.003169869045822992,0.003156599982611866,0.003065443691411858,0.002989060956013911,0.003084075003661912,0.0031149034945289656,0.0031535779136371267,0.0034103160918139155]

plt.errorbar(np.arange(len(y)), y, yerr=y_err ,ls='', marker='.',ms=10, capsize=2)
plt.show()


==> anc/figure5right.py <==
import matplotlib.pyplot as plt


mqs = [0.0669, 0.0698, 0.0728, 0.0758, 0.0787]
Dc = [7.74864295, 7.84585002, 7.9410973,  8.04361767, 8.14711996]
Dc_err =[0.02237819, 0.023304,   0.02202724, 0.0217542,  0.02148556]


ref_mean, ref_err = 8.008862715917289, 0.0394988544627013

plt.errorbar(mqs,Dc,Dc_err,  ls='',marker='.',ms=10,capsize=1.3)
plt.axhline(y = ref_mean,color='black', ls='--',lw=1.0)
plt.axhspan(ref_mean - ref_err, ref_mean + ref_err, color='b', alpha=0.3,ec=None)
plt.show()


==> anc/masstable.tex <==
\appendix
\section{Additional tables}

Here we tabulate some intermediate results used in determining the quark masses.

\begin{widetext}
\begin{table*}[ht]
\centering
\caption{\label{tab:Dsfits} Trial charm masses, and resulting meson masses, and the determined physical charm mass.}
 \renewcommand{\arraystretch}{1.4}
\begin{tabular}{|p {1.1cm}|c|c|c|c|c|c|c|c|c|}
 \hline
T(MeV) &  $\beta_{\mathrm{tuned}}$ &  $am_c$ & $aM_{\mathrm{eff}}(D_c)$ & $\chi^2/\mathrm{dof}$  & $a m^{\mathrm{phys}}_c(D_c)$ &$aM_{\mathrm{eff}}(D_s$) & $\chi^2/\mathrm{dof}$ & $am^{\mathrm{phys}}_c(D_s)$\\ \hline
\multirow{10}{*}{435(1)} &  \multirow{5}{*}{6.965} & 0.1761  & 0.7890(5) &1.46& \multirow{5}{*}{0.1993(5)}  & 0.6939(8) & 2.06 &  \multirow{5}{*}{0.1994(13)} \\
 &   & 0.1839  &  0.8031(5) & 1.38  & & 0.7015(8) & 2.01  &\\
 &  & 0.1918  & 0.8173(5)  & 1.32  & & 0.7092(8) & 1.95  &\\
 &  & 0.1996  &  0.8316(4) & 1.46  & & 0.7170(7) & 1.90  &\\
 &  & 0.2074  & 0.8460(4)  & 1.40  & & 0.7248(7) &  1.85 &\\  \cline{2-9}
 & \multirow{5}{*}{7.130}  & 0.1482  & 0.6661(5)  & 0.87  &  \multirow{5}{*}{0.1623(5)}  & 0.5816(9) & 0.75&  \multirow{5}{*}{0.1636(13)} \\
 &   & 0.1548  & 0.6682(6) & 0.92 &  & 0.5882(9)  &  0.77&\\
 &   & 0.1614  & 0.6907(6) & 1.01  &  & 0.5950(9)  & 0.78  &\\
 &   & 0.1680  & 0.7031(5) & 1.07  & & 0.6018(8) & 0.77 &\\
 &   & 0.1745  & 0.7157(5) & 1.07 &  & 0.6086(8) & 0.78 &\\
 \hline \hline
\multirow{15}{*}{341(1)} &  \multirow{5}{*}{7.150} & 0.1437  & 0.5994(5) & 0.46& \multirow{5}{*}{0.1486(8)}  & 0.5009(11) & 0.55 &  \multirow{5}{*}{0.1432(30)} \\
&   & 0.1501  & 0.6128(5) & 0.48  & & 0.5082(10) & 0.52  &\\
&  & 0.1565  & 0.6261(5) & 0.47 & & 0.5155(10) & 0.51  &\\
&  & 0.1629  & 0.6394(5) & 0.32 & & 0.5228(9) & 0.53  &\\
&  & 0.1693  & 0.6527(5) & 0.30 & & 0.5303(10) & 0.45 &\\  \cline{2-9}
  
& \multirow{5}{*}{7.390}  & 0.1073  & 0.4722(8) & 0.38 &  \multirow{5}{*}{0.1151(7)}  & 0.3984(11) & 0.54 &  \multirow{5}{*}{0.1107(25)} \\
&   & 0.1120  & 0.4823(7) & 0.35  & & 0.4040(11)& 0.58 &\\
&   & 0.1168  & 0.4925(7) & 0.34 &  & 0.4093(11) & 0.55 &\\
&   & 0.1216  & 0.5026(7) & 0.42 & & 0.4152(11) & 0.51 &\\
&   & 0.1263 & 0.5129(7) & 0.46 & & 0.4209(11) & 0.52 &\\\cline{2-9}
 							
& \multirow{5}{*}{7.715}  & 0.0742  & 0.3343(4) & 0.04 &  \multirow{5}{*}{0.0807(4)} &0.2767(8) & 0.05&  \multirow{5}{*}{0.0827(17)} \\
&   & 0.0775  & 0.3419(4) & 0.04 &  & 0.2809(8) & 0.06 &\\
&   & 0.0808  & 0.3494(4) & 0.03 &  & 0.2851(8) & 0.05  &\\
&   & 0.0841  & 0.3570(4) & 0.05 &  &0.2894(7) & 0.05 & \\
&   & 0.0874  & 0.3645(4) & 0.05 &  & 0.2935(7) & 0.05 &\\
 \hline \hline
\multirow{20}{*}{511(1)}  &  \multirow{5}{*}{7.600} & 0.0887  & 0.5014(10) & 0.37 & \multirow{5}{*}{0.0930(21)} & 0.4637(11) & 0.34 &  \multirow{5}{*}{0.0884(45)} \\
&  & 0.0927  & 0.5077(10) & 0.40 & & 0.4671(11) & 0.35 &\\
&  & 0.0966  & 0.5140(10) & 0.44 & & 0.4708(11) & 0.34 &\\
&  & 0.1006  & 0.5206(09) & 0.52 & & 0.4741(11) & 0.31 &\\
&  & 0.1045  & 0.5271(09) & 0.57 & & 0.4777(11) & 0.31 &\\  \cline{2-9}
 											      
& \multirow{5}{*}{7.820}  & 0.0669  & 0.3874(11) & 1.97 &  \multirow{5}{*}{0.0748(12)}  & 0.3556(14)& 1.31 &  \multirow{5}{*}{0.0760(35)} \\
&   & 0.0698  & 0.3923(12) & 2.03 &  & 0.3587(14) & 1.38 &\\
&   & 0.0728  & 0.3971(11) & 1.94 &  & 0.3616(13) & 1.45 &\\
&   & 0.0758  & 0.4022(11) & 1.80 &  & 0.3641(15) & 1.48 &\\
&   & 0.0787  & 0.4074(11) & 1.81 &  & 0.3673(15) & 1.46 &\\ \cline{2-9}
 											      
& \multirow{5}{*}{8.045}  & 0.0530  & 0.3120(24) & 0.67 &  \multirow{5}{*}{0.0656(26)}  & 0.2881(30) & 0.67 &  \multirow{5}{*}{0.0697(46)} \\
&   & 0.0554  & 0.3160(24) & 0.72 &  & 0.2902(30) & 0.63 &\\
&   & 0.0578  & 0.3202(24) & 0.70 &  & 0.2924(30) & 0.75 &\\
&   & 0.0601  & 0.3244(24) & 0.67 &  & 0.2947(30) & 0.73 &\\
&   & 0.0625  & 0.3286(23) & 0.57 &  & 0.2970(30) & 0.65&\\ \cline{2-9}
 											       
& \multirow{5}{*}{8.22} & 0.0446  &  0.2659(13)& 0.80 &  \multirow{5}{*}{0.0606(30)}  & 0.2449(13) &  0.97 &  \multirow{5}{*}{0.0559(17)} \\
&   & 0.0466  & 0.2693(14) & 0.76  & & 0.2468(14)  & 0.97  &\\
&   & 0.0485  & 0.2729(13) & 0.82  & & 0.2487(14)  & 0.83 &\\
&   & 0.0505  & 0.2764(14) & 0.75  & & 0.2506(14)  & 0.68 &\\
&   & 0.0525  & 0.2800(14) & 0.82  & & 0.2525(14)  & 0.83  &\\

 		\hline
 	\end{tabular}
 \end{table*}
\end{widetext}


